A free boundary problem with facets

We study a free boundary problem on the lattice whose scaling limit is a harmonic free boundary problem with a discontinuous Hamiltonian. We find an explicit formula for the Hamiltonian, prove the solutions are unique, and prove that the limiting free boundary has a facets in every rational direction. Our choice of problem presents difficulties that require the development of a new uniqueness proof for certain free boundary problems. The problem is motivated by physical experiments involving liquid drops on patterned solid surfaces.

==> computeE2.m <==
clear

h = 2^3;

r = 1;
R = fzero(@(R) r-R*exp(-4/R),2*r);

k = ceil(R*h+1);
Y = ones(2*k+1,1)*(-k:k);
X = Y';

U = X.^2+Y.^2>=(r*h)^2;

u = h*(1-U);

v = h*(X.^2+Y.^2<(R*h)^2);

L = @(U) U([2:end,1],:)+U([end,1:end-1],:)+U(:,[2:end,1])+U(:,[end,1:end-1])-4*U;

while 1

  S = U.*L(u);
  S = max(0, S - (u==0));
  u = u + S/4;

  err = max(abs(S(:)));
  if err < 1e-8
    break;
  end

end

while 1

  v(v<1/4) = 0;
  S = U.*(v>0).*L(v);
  v = v + S/4;

  err = max(abs(S(:)));
  if err < 1e-8
    break;
  end

end

clf;
  
subplot(1,2,1);
imagesc(u);
axis equal;

subplot(1,2,2);
imagesc(v);
axis equal;


==> computeE3.m <==
clear

h = 2^3;

r = 1;
R = (r+sqrt(r)*sqrt(r+16))/2;

k = 2*h;

s = (2*k+1)*[1,1,1];
[X,Y,Z] = ind2sub(s,reshape(1:(2*k+1)^3,s));
X = X-(k+1);
Y = Y-(k+1);
Z = Z-(k+1);

U = X.^2+Y.^2+Z.^2>=h^2;
u = h*(1-U);

L = @(U) U([2:end,1],:,:)+U([end,1:end-1],:,:)+U(:,[2:end,1],:)+U(:,[end,1:end-1],:)+U(:,:,[2:end,1])+U(:,:,[end,1:end-1])-6*U;

while 1
    
  S = U.*L(u);
  S = max(0, S - (u==0));
  err = max(abs(S(:)));
  if err < 1e-8
    break;
  end
  u = u + S/6;
  
end

clf;

S = L(u);
I = (S>0)&(u==0);

X = X(I);
Y = Y(I);
Z = Z(I);
S = S(I);

scatter3(X,Y,Z,[],S,'filled');

axis equal;


==> computeH2.m <==
clear

n = 20;

H = [];
for y = 0:n
  for x = 0:y
    if gcd(x,y) == 1
      H = [H; x y hroots([x y])];
    end
  end
end

X = H(:,1)./H(:,3);
Y = H(:,2)./H(:,3);

[X,Y] = deal([X;-X],[Y;Y]);
[X,Y] = deal([X;-Y],[Y;X]);
[X,Y] = deal([X;-X],[Y;-Y]);

[A,I] = sort(atan2(Y,X));
[A,J] = unique(A);
[X,Y] = deal(X(I(J)),Y(I(J)));

R = sqrt(X.^2+Y.^2);
r = min(R);

X = [r*X./R,X,r*X./R]'(:);
Y = [r*Y./R,Y,r*Y./R]'(:);

R = sqrt(X.^2+Y.^2);

U = X./R.^2/4;
V = Y./R.^2/4;

clf

plot(X,Y,'k-',U,V,'b-');

axis equal;


==> computeH3.m <==
clear

n = 10;

H = [];
for z = 0:n
  for y = 0:z
    for x = 0:y
      if gcd(x,y,z) == 1
	H = [H; x y z hroots([x y z])];
      end
    end
  end
end

clf;

X = H(:,1)./H(:,4);
Y = H(:,2)./H(:,4);
Z = H(:,3)./H(:,4);

[X,Y,Z] = deal([X;Y;Z],[Y;Z;X],[Z;X;Y]);
[X,Y,Z] = deal([X;Y],[Y;X],[Z;Z]);
[X,Y,Z] = deal([X;-X],[Y;Y],[Z;Z]);
[X,Y,Z] = deal([X;X],[Y;-Y],[Z;Z]);
[X,Y,Z] = deal([X;X],[Y;Y],[Z;-Z]);

R = sqrt(X.^2+Y.^2+Z.^2);

X = X./R;
Y = Y./R;
Z = Z./R;

R = R - min(R);
R = R/max(R);

scatter3(X,Y,Z,[],R,'filled');

axis equal;


==> computeI2.m <==
clear

h = 2^2;

r = 4;
R = r*exp(4/r);

k = ceil(R*h+1);
Y = ones(2*k+1,1)*(-k:k);
X = Y';

U = X.^2+Y.^2<=(R*h)^2;

u = h*(1-U);

v = h*(X.^2+Y.^2>(r*h)^2);

L = @(U) U([2:end,1],:)+U([end,1:end-1],:)+U(:,[2:end,1])+U(:,[end,1:end-1])-4*U;

while 1
  
  S = U.*L(u);
  S = max(0, S - (u==0));
  u = u + S/4;
    
  err = max(abs(S(:)));
  if err < 1e-8
    break;
  end

end

while 1

  v(v<1/4) = 0;
  S = U.*(v>0).*L(v);
  v = v + S/4;

  err = max(abs(S(:)));
  if err < 1e-8
    break;
  end

end

clf;

subplot(1,2,1);
imagesc(u);
axis equal;

subplot(1,2,2);
imagesc(v);
axis equal;


==> hroots.m <==
function h = hroots(p)

  n = max(abs(p));

  m = nnz(abs(p)==n);

  q = zeros(1,2*n+1);
  for k = 1:length(p)
    q(n+1+p(k)) = q(n+1+p(k)) + 1;
    q(n+1-p(k)) = q(n+1-p(k)) + 1;
    q(n+1) = q(n+1) - 2;
  end

  l = roots(q);
  
  [a,I] = sort(abs(l));
  l = l(I(n+2:2*n));
  
  h = sqrt(sum(p.^2)*m*prod(-l));
  
  h = real(h);

end

